Time evolution of coupled spin systems in a generalized Wigner representation

Phase-space representations as given by Wigner functions are a powerful tool for representing the quantum state and characterizing its time evolution in the case of infinite-dimensional quantum systems and have been widely used in quantum optics and beyond. Continuous phase spaces have also been studied for finite-dimensional quantum systems such as spin systems. However, much less is known for finite-dimensional, coupled systems, and we present a complete theory of Wigner functions for this case. In particular, we provide a self-contained Wigner formalism for describing and predicting the time evolution of coupled spins which lends itself to visualizing the high-dimensional structure of multi-partite quantum states. We completely treat the case of an arbitrary number of coupled spins 1/2, thereby establishing the equation of motion using Wigner functions. The explicit form of the time evolution is then calculated for up to three spins 1/2. The underlying physical principles of our Wigner representations for coupled spin systems are illustrated with multiple examples which are easily translatable to other experimental scenarios.

==> anc/PlotModule.m <==
(* ::Package:: *)

SphFct[listCoeff_,p_,q_]:=Module[{J,M,m,dummy,dummy1,F},
If[Length[listCoeff]>0,
J=(Ceiling[Sqrt[Length[listCoeff]]])-1;(*largest J*)
M=Length[listCoeff]-J-J^2-1;(*last M of the largest J*)

dummy=Flatten[ {Table[SphericalHarmonicY[j,m,p,q],{j,0,J-1},{m,-j,j}],
{Table[SphericalHarmonicY[J,m,p,q],{m,-J,M}]}},2];
dummy1=Plus@@(listCoeff*dummy);
Return[Simplify[dummy1]];,
(*Return[Evaluate[Simplify[dummy1]]];*)
Return[.1]]];


CartFct[listCoeff_,p_,q_,t_:{0,0,0}]:=
If[Length[listCoeff]>0,Return[{
Abs[SphFct[listCoeff,p,q] ]Sin[p] Cos[q]+t[[1]],
Abs[SphFct[listCoeff,p,q]] Sin[p] Sin[q]+t[[2]],
Abs[SphFct[listCoeff,p,q]] Cos[p]+t[[3]]}];,
Return[.1]];


CartFctFunctionIn[function_,t_:{0,0,0}]:=
Return[{
Abs[ function ]Sin[\[Theta]] Cos[\[Phi]]+t[[1]],
Abs[ function ] Sin[\[Theta]] Sin[\[Phi]]+t[[2]],
Abs[ function ] Cos[\[Theta]]+t[[3]]}];


Options[DropletColorQuick]={PlotPoints->10,Mesh->None,PlotRange->All,ColorFunctionScaling->False,coloring->1,PlotStyle->Directive[RGBColor[1,0,0],Opacity[0.9],Specularity[White,10]], ViewPoint->{2,-25,7},Axes->False,AxesOrigin->{0,0,0},AxesLabel->Automatic,BoxRatios->Automatic,Boxed->False,GroundSphere->GrayLevel[0.1,0.1],TextColor->White,TextRadius->{0,-0.72,0.975*15/24},Background->Black};


Options[DropletGrayQuick]={PlotPoints->10,Mesh->None,PlotRange->All,ColorFunctionScaling->False,coloring->0,PlotStyle->Directive[Gray,Opacity[0.9],Specularity[White,0],Glow[],Lighting->"Neutral"], ViewPoint->{2,-25,7}(*{2,-20,5}*),Axes->False,AxesOrigin->{0,0,0},AxesLabel->Automatic,BoxRatios->Automatic,Boxed->False,GroundSphere->GrayLevel[0.1,0.1],TextColor->White,TextRadius->{0,-0.72,0.975*15/24},Background->Black};


Options[DropletColor]={PlotPoints->30,Mesh->None,PlotRange->All,ColorFunctionScaling->False,coloring->1,PlotStyle->Directive[RGBColor[1,0,0],Opacity[0.9],Specularity[White,10]], ViewPoint->{2,-25,7},Axes->False,AxesOrigin->{0,0,0},AxesLabel->Automatic,BoxRatios->Automatic,Boxed->False,GroundSphere->GrayLevel[0.1,0.1],TextColor->White,TextRadius->{0,-0.72,0.975*15/24},Background->Black};


Options[DropletGray]={PlotPoints->30,Mesh->None,PlotRange->All,ColorFunctionScaling->False,coloring->0,PlotStyle->Directive[Gray,Opacity[0.9],Specularity[White,0],Glow[],Lighting->"Neutral"], ViewPoint->{2,-25,7}(*{2,-20,5}*),Axes->False,AxesOrigin->{0,0,0},AxesLabel->Automatic,BoxRatios->Automatic,Boxed->False,GroundSphere->GrayLevel[0.1,0.1],TextColor->White,TextRadius->{0,-0.72,0.975*15/24},Background->Black};


Options[LinWhite]={ToPlot->1,Shape->{{2 Cos[7 \[Pi]/6],2 Sin[7 \[Pi]/6],0},{2 Cos[11 \[Pi]/6],2 Sin[11 \[Pi]/6],0},{2 Cos[\[Pi]/2],2 Sin[\[Pi]/2],0},{2 Cos[7 \[Pi]/6],2 Sin[7 \[Pi]/6],0}},Color->White,Line->Thick};


Options[LinBlack]={ToPlot->1,Shape->{{2 Cos[7 \[Pi]/6],2 Sin[7 \[Pi]/6],0},{2 Cos[11 \[Pi]/6],2 Sin[11 \[Pi]/6],0},{2 Cos[\[Pi]/2],2 Sin[\[Pi]/2],0},{2 Cos[7 \[Pi]/6],2 Sin[7 \[Pi]/6],0}},Color->Black,Line->Thin};


Options[LinGray]={ToPlot->1,Shape->{{2 Cos[7 \[Pi]/6],2 Sin[7 \[Pi]/6],0},{2 Cos[11 \[Pi]/6],2 Sin[11 \[Pi]/6],0},{2 Cos[\[Pi]/2],2 Sin[\[Pi]/2],0},{2 Cos[7 \[Pi]/6],2 Sin[7 \[Pi]/6],0}},Color->GrayLevel[0.4,0.4],Line->Thick};


Options[LinGrayTmpo]={ToPlot->0,Shape->{
{
(*1*){2 Cos[9 \[Pi]/12],2 Sin[9 \[Pi]/12],2}+{0,-1,0.7},
(*2*){2.3 Cos[11\[Pi]/12-0.2],2.3 Sin[11 \[Pi]/12-0.2],1}+{0,-1,0.7}},
{
(*1*){1.6 Cos[16 \[Pi]/12],1.6 Sin[16 \[Pi]/12],0.8}+{0,-1,0.7},
(*2*){2.6 Cos[17 \[Pi]/12],2.6 Sin[17 \[Pi]/12],0.1}+{0,-1,0.7}}
},Color->GrayLevel[0.4,0.4],Line->Thick};


Options[ColorQuickTsym]={DropletParam->DropletColorQuick,DROPSParam->DROPSTsym,ConnectShape->LinGray};


Options[GrayQuickTsym]={DropletParam->DropletGrayQuick,DROPSParam->DROPSTsym,ConnectShape->LinGray};


Options[ColorTsym]={DropletParam->DropletColor,DROPSParam->DROPSTsym,ConnectShape->LinGray};


Options[GrayTsym]={DropletParam->DropletGray,DROPSParam->DROPSTsym,ConnectShape->LinGray};


Options[ColorQuickTprod]={DropletParam->DropletColorQuick,DROPSParam->DROPSTprod,ConnectShape->LinGray};


Options[GrayQuickTprod]={DropletParam->DropletGrayQuick,DROPSParam->DROPSTprod,ConnectShape->LinGray};


Options[ColorTprod]={DropletParam->DropletColor,DROPSParam->DROPSTprod,ConnectShape->LinGray};


Options[GrayTprod]={DropletParam->DropletGray,DROPSParam->DROPSTprod,ConnectShape->LinGray};


Options[ColorQuickTmpo]={DropletParam->DropletColorQuick,DROPSParam->DROPSTmpo,ConnectShape->LinGrayTmpo};


Options[GrayQuickTmpo]={DropletParam->DropletGrayQuick,DROPSParam->DROPSTmpo,ConnectShape->LinGrayTmpo};


Options[ColorTmpo]={DropletParam->DropletColor,DROPSParam->DROPSTmpo,ConnectShape->LinGrayTmpo};


Options[GrayTmpo]={DropletParam->DropletGray,DROPSParam->DROPSTmpo,ConnectShape->LinGrayTmpo};


Options[MyPlotFunction]={position-> {0,0,0},dropletOutput-> DropletColorQuick,label-> "",PlotLabel-> 0,PlotSphere-> 0,LabelPosition-> {0,0,15/24},AxisLength->0.5,ShowAxes->0,AddPlane->0,ImSiz->{100}};
MyPlotFunction[function_,OptionsPattern[]]:=Module[{CenterPos,dropletParam,LabelPos,OPTIONS,textPosition,colorfct,a,b,l,is0,P,S,T,PlottingSet,PlotMax},
CenterPos = OptionValue[position];
LabelPos =  OptionValue[LabelPosition];

textPosition=LabelPos+CenterPos;
l=Sqrt[Plus@@Abs[CenterPos*CenterPos]];
(* Color function *)
(* Gray parameters: a>=0 Darker , b<=1 Paler *)
a=1;
b=0.5;
dropletParam = OptionValue[dropletOutput];





PlotMax=OptionValue[AxisLength];



(*--------------------------- Set Up Colors -----------------------------------------*)
If[OptionValue[dropletParam,coloring]==1,
(*colorfct=Function[{x,y,z,\[Theta],\[Phi],r},Hue[Mod[(Arg[function])/(2 Pi),1]]]*)
colorfct=Function[{x,y,z,t,f},Dat=(function/.\[Theta]->t/.\[Phi]->f); RGBColor[
(*Red*)     Max[  0,   Min[1,  1/2*(Re[Dat]/Abs[Dat] +Im[Dat]/Abs[Dat]+1)  ]    ]^0.7,
(*Green*)    Max[  0,   Min[1,  1/2*(-Re[Dat]/Abs[Dat] +Im[Dat]/Abs[Dat]+1)  ]    ]^0.7,
(*Blue*)     Max[0,-Im[Dat]/Abs[Dat]]*Min[1,1.41*Max[0,-0.195*Re[Dat]/Abs[Dat]-0.981*Im[Dat]/Abs[Dat]]]^0.7]      ],
(*colorfct=Function[{x,y,z,\[Theta],\[Phi],r},GrayLevel[0.8+Mod[(Arg[SphFct[listCoeff,\[Theta],\[Phi]]])/(2 Pi),1]]]*)
colorfct=Function[{x,y,z,t,f},
GrayLevel[ a+(2*(b-a))*Mod[(Arg[function/.\[Theta]->t/.\[Phi]->f])/(2 Pi),1] ]]
];
(*--------------------------- Set Up Colors -----------------------------------------*)
P=ParametricPlot3D[CartFctFunctionIn[function,CenterPos],{\[Theta],0,\[Pi]},{\[Phi],0,2 \[Pi]},
PlotPoints->OptionValue[dropletParam,PlotPoints],
Mesh->OptionValue[dropletParam,Mesh],
(*PlotRange->OptionValue[dropletParam,PlotRange],*)
PlotRange->{{-PlotMax,PlotMax},{-PlotMax,PlotMax},{-PlotMax,PlotMax}},
ColorFunctionScaling->OptionValue[dropletParam,ColorFunctionScaling],
ColorFunction->colorfct,
PlotStyle->OptionValue[dropletParam,PlotStyle]];


PlottingSet={P};

If[OptionValue[PlotSphere]==1,
S=Graphics3D[{OptionValue[dropletParam,GroundSphere],Opacity->0.04,Sphere[CenterPos,(*radius*)0.5]}];
AppendTo[PlottingSet,S];
];
If[OptionValue[PlotLabel]==1,
T=Graphics3D[{Text[Style[OptionValue[label],FontFamily-> "Helvetica",(*Bold,*)OptionValue[dropletParam,TextColor]],textPosition]}];
];

(*-----ADD Axes--------*)
If[OptionValue[ShowAxes]==1,
A1=Graphics3D[{Black,Specularity[White,8],Arrowheads[{{.05}}],Arrow[Tube[{{-PlotMax,0,0},{PlotMax,0,0}},.015*PlotMax]]},Boxed->False,PlotRange->{{-PlotMax,PlotMax},{-PlotMax,PlotMax},{-PlotMax,PlotMax}}];
A2=Graphics3D[{Black,Specularity[White,2],Arrowheads[{{.05}}],Arrow[Tube[{{0,-PlotMax,0},{0,PlotMax,0}},.015*PlotMax]]},Boxed->False,PlotRange->{{-PlotMax,PlotMax},{-PlotMax,PlotMax},{-PlotMax,PlotMax}}];
A3=Graphics3D[{Black,Specularity[White,2],Arrowheads[{{.05}}],Arrow[Tube[{{0,0,-PlotMax},{0,0,PlotMax}},.015*PlotMax]]},Boxed->False,PlotRange->{{-PlotMax,PlotMax},{-PlotMax,PlotMax},{-PlotMax,PlotMax}}];
AppendTo[PlottingSet,A1];
AppendTo[PlottingSet,A2];
AppendTo[PlottingSet,A3];
];
(*-----ADD Axes--------*)

(*-----ADD PLANE--------*)
If[OptionValue[AddPlane]==1,
PL=Plot3D[0,{x,-PlotMax,PlotMax},{y,-PlotMax,PlotMax},Axes->None,Boxed->False, PlotStyle->Opacity[0.2],PlotRange->{{-PlotMax,PlotMax},{-PlotMax,PlotMax},{-PlotMax,PlotMax}}];
AppendTo[PlottingSet,PL];
];
(*-----ADD PLANE--------*)



Return[Show[PlottingSet,
(*ViewPoint->OptionValue[dropletParam,ViewPoint],*)
Axes->OptionValue[dropletParam,Axes],
AxesOrigin->OptionValue[dropletParam,AxesOrigin],
AxesLabel->OptionValue[dropletParam,AxesLabel],
BoxRatios->OptionValue[dropletParam,BoxRatios],
Boxed->OptionValue[dropletParam,Boxed],PlotRangePadding->0,
Background->None,ViewPoint->{10.841,19.0230,14.091},ViewVertical->{-0.28,-0.53,0.799},ImageSize->{OptionValue[ImSiz]}
(*Background->OptionValue[dropletParam,Background],Method->{"ShrinkWrap"->True},*)
(*Axes->False,,Background->White,PlotRange->{{-1.2*PlotMax,1.2*PlotMax},{-1.2*PlotMax,1.2*PlotMax},{-1.2*PlotMax,1.2*PlotMax}},Method->{"ShrinkWrap"->True}
Ticks->{{-1,-0.5,0.5,1},{-1,-0.5,0.5,1},{-1,-0.5,0.5,1}},TicksStyle->12,AxesStyle->Directive[{Black,Black,Black},Thick,Opacity[0.5]],AxesOrigin->{0,0,0}*)
]];
];


Options[Plot2Funct]={ImageSizeOption-> 50, AxisLength->0.6, ColorType->DropletColorQuick, DropletSizeOption->0.8};
Plot2Funct[functionA_,functionB_,OptionsPattern[]]:=Module[{Saxis,LeftDroplet,RightDroplet,LeftDropletInset,RightDropletInset,LeftCircle,RightCircle,Grow,RelRad,RingThickness},

ImagS=OptionValue[ImageSizeOption];
AxsL=OptionValue[AxisLength];
ColorSt=OptionValue[ColorType];
DropletSize=OptionValue[DropletSizeOption];

Saxis=0;
LeftDroplet=MyPlotFunction[functionA,dropletOutput->ColorSt,ShowAxes->Saxis,PlotSphere->0,AxisLength->AxsL,AddPlane->0,ImSiz->ImagS];
RightDroplet=MyPlotFunction[functionB,dropletOutput->ColorSt,ShowAxes->Saxis,PlotSphere->0,AxisLength->AxsL,AddPlane->0,ImSiz->ImagS];


RelRad=0.265;
(*DropletSize=0.42;*)
RingThickness=0.006;
LeftDropletInset=Graphics[Inset[LeftDroplet,Scaled[{RelRad,0.5}],{0.5,0.5},Scaled[{DropletSize,1}]],PlotRange->{{-1,1},{-1,1}}];
RightDropletInset=Graphics[Inset[RightDroplet,Scaled[{1-RelRad,0.5}],{0.5,0.5},Scaled[{DropletSize,1}]],PlotRange->{{-1,1},{-1,1}}];

LeftCircle=Graphics[{Thickness[RingThickness],Circle[Scaled[{RelRad,0.5}],Scaled[RelRad-0.01]],PlotRange->{{-1,1},{-1,1}},ImageSize->ImagS}];
RightCircle=Graphics[{Thickness[RingThickness],Circle[Scaled[{1-RelRad,0.5}],Scaled[RelRad-0.01]],PlotRange->{{-1,1},{-1,1}},ImageSize->ImagS}];
Grow=Show[LeftDropletInset,RightDropletInset,LeftCircle,RightCircle,Method->{"ShrinkWrap"->True}];
Return[Grow];
];


Options[WignerPlot3Funct]={ImageSizeOption-> 100, AxisLength->0.6, ColorType->DropletColorQuick, DropletSizeOption->0.5};
WignerPlot3Funct[functionA_,functionB_,functionC_,OptionsPattern[]]:=
Module[{Saxis,LeftDroplet,MidDroplet,RightDroplet,LeftDropletInset,MidDropletInset,RightDropletInset,LeftCircle,MidCircle,RightCircle,Grow,RelRad,RingThickness},

ImagS=OptionValue[ImageSizeOption];
AxsL=OptionValue[AxisLength];
ColorSt=OptionValue[ColorType];
DropletSize=OptionValue[DropletSizeOption];

Saxis=0;
LeftDroplet=MyPlotFunction[functionA,dropletOutput->ColorSt,ShowAxes->Saxis,PlotSphere->0,AxisLength->AxsL,AddPlane->0,ImSiz->ImagS];
MidDroplet=MyPlotFunction[functionB,dropletOutput->ColorSt,ShowAxes->Saxis,PlotSphere->0,AxisLength->AxsL,AddPlane->0,ImSiz->ImagS];
RightDroplet=MyPlotFunction[functionC,dropletOutput->ColorSt,ShowAxes->Saxis,PlotSphere->0,AxisLength->AxsL,AddPlane->0,ImSiz->ImagS];


RelRad=0.18;
Csere=0.33;
(*DropletSize=0.42;*)
RingThickness=0.006;
LeftDropletInset=Graphics[Inset[LeftDroplet,Scaled[{RelRad,Csere}],{0.5,0.5},Scaled[{DropletSize,1}]],PlotRange->{{-1,1},{-1,1}}];
MidDropletInset=Graphics[Inset[MidDroplet,Scaled[{0.5,Csere}],{0.5,0.5},Scaled[{DropletSize,1}]],PlotRange->{{-1,1},{-1,1}}];
RightDropletInset=Graphics[Inset[RightDroplet,Scaled[{1-RelRad,Csere}],{0.5,0.5},Scaled[{DropletSize,1}]],PlotRange->{{-1,1},{-1,1}}];

LeftCircle=Graphics[{Thickness[RingThickness],Circle[Scaled[{RelRad,Csere}],Scaled[RelRad-0.01]],PlotRange->{{-1,1},{-1,1}},ImageSize->ImagS}];
MidCircle=Graphics[{Thickness[RingThickness],Circle[Scaled[{0.5,Csere}],Scaled[RelRad-0.01]],PlotRange->{{-1,1},{-1,1}},ImageSize->ImagS}];
RightCircle=Graphics[{Thickness[RingThickness],Circle[Scaled[{1-RelRad,Csere}],Scaled[RelRad-0.01]],PlotRange->{{-1,1},{-1,1}},ImageSize->ImagS}];
Grow=Show[LeftDropletInset,MidDropletInset,RightDropletInset,LeftCircle,MidCircle,RightCircle,Method->{"ShrinkWrap"->True}];
Return[Grow];
];


PlotRastAxes[MyRasterSize_,MyImageSize_,LabelFontSize_]:=Module[{A1,A2,A3,AxisPlot,FontsizeScaled,XLabel,YLabel,ZLabel,AxsL,Rast,Xmax,Ymax,Dim},
AxsL=0.5;
(*--------------------------- Plot Axes -----------------------------------------------------*)
A1=Graphics3D[{Black,Specularity[White,8],Arrowheads[{{.05}}],Arrow[Tube[{{0,0,0},{AxsL,0,0}},.015*AxsL]]},Boxed->False,PlotRange->{{-AxsL,AxsL},{-AxsL,AxsL},{-AxsL,AxsL}}];
A2=Graphics3D[{Black,Specularity[White,2],Arrowheads[{{.05}}],Arrow[Tube[{{0,0,0},{0,AxsL,0}},.015*AxsL]]},Boxed->False,PlotRange->{{-AxsL,AxsL},{-AxsL,AxsL},{-AxsL,AxsL}}];
A3=Graphics3D[{Black,Specularity[White,2],Arrowheads[{{.05}}],Arrow[Tube[{{0,0,0},{0,0,AxsL}},.015*AxsL]]},Boxed->False,PlotRange->{{-AxsL,AxsL},{-AxsL,AxsL},{-AxsL,AxsL}}];
AxisPlot=Show[{A1,A2,A3},ViewPoint->{10.841,19.0230,14.091},ViewVertical->{-0.28,-0.53,0.799},ImageSize->140,Method->{"ShrinkWrap"->True}];
(*--------------------------- Plot Axes -----------------------------------------------------*)
(*--------------------------- Plot Axes Label -----------------------------------------------------*)

Rast=Rasterize[AxisPlot,Background->None,RasterSize->MyRasterSize,ImageSize->MyImageSize];
Dim=ImageDimensions[Rast];
Xmax=Dim[[1]];Ymax=Dim[[2]];

XLabel=Graphics[Text[Style["X",FontSize->LabelFontSize],{Xmax*0.15,Ymax*0.4}]];
YLabel=Graphics[Text[Style["Y",FontSize->LabelFontSize],{0.88*Xmax,Ymax*0.3}]];
ZLabel=Graphics[Text[Style["Z",FontSize->LabelFontSize],{0.5*Xmax,Ymax*0.85}]];
Return[Show[Rast,XLabel,YLabel,ZLabel]];
];
(*--------------------------- Plot Axes Label -----------------------------------------------------*)


RightArrow[ImagS_]:=Block[{ArrowHeadSize,ArrowLength},
ArrowHeadSize=0.4;
ArrowLength=0.2;
Return[Graphics[{Thickness[0.05],Arrowheads[ArrowHeadSize],Arrow[{{0,0},{ArrowLength,0}}]},PlotRange->{{0,ArrowLength},{-0.1,0.1}},ImageSize->{ImagS/2}]]
];


RightArrowShort[ImagS_]:=Block[{ArrowHeadSize,ArrowLength},
ArrowHeadSize=0.6;
ArrowLength=0.1;
Return[Graphics[{Thickness[0.1],Arrowheads[ArrowHeadSize],Arrow[{{0,0},{ArrowLength,0}}]},PlotRange->{{0,ArrowLength},{-0.1,0.1}},ImageSize->{ImagS/2}]]
];


==> anc/WignerTime.m <==
(* ::Package:: *)

(*---------------------------------------Basic Matrix Functions-----------------------------------------------------------*)




T::usage="This function T[l,m] returns tensor operators Subscript[T, lm] in the J=1/2 representation.";
T[J_, m_] := Block[{dummy}, 
					Switch[{J, m}, 
						{1, 1},  dummy = {{0, -1}, {0, 0}},
						{1, 0},  dummy = Sqrt[1/2]*{{1, 0}, {0, -1}},
						{1, -1}, dummy = {{0, 0}, {1, 0}},
						{0, 0},  dummy = Sqrt[1/2]*{{1, 0}, {0, 1}}
					]; 
					Return[dummy]; 
			];


Iz=PauliMatrix[3]/2;
Ix=PauliMatrix[1]/2;
Iy=PauliMatrix[2]/2;
I0={{1,0},{0,1}};


KP::usage="This function KP[A,B] returns the Kronecker product A\[CircleTimes]B of the 
two input matrices A and B.";
KP[A_, B_] := KroneckerProduct[A, B]; 


Commutator::usage="This function Commutator[A,B] returns the commutator [A,B] 
of the two input matrices A and B. The two input matrices must have 
the same dimensions!";
Commutator[A_, B_] := A . B - B . A; 


MatScalar::usage="This function MatScalar[A,B] returns the matrix scalar
product <A|B>=Tr[A^\[Dagger] B] of the two input matrices A and B. The two input 
matrices must have the same dimensions!";
MatScalar[A_,B_]:=Tr[ConjugateTranspose[A].B];


TextOutDecomposition1Mat::usage="This function TextOutDecomposition1Mat[A,N] 
decomposes the input (2x2)matrix A into tensor operators Subscript[T, lm] and writes out 
the decomposition coefficients A=Subscript[\[Sum], lm]Subscript[c, lm]Subscript[T, lm] 
up to the maximal l number, defined by parameter N.";
TextOutDecomposition1Mat[A_,N_]:=Block[{a,STR,STR2},
STR={};
Do[
	If[(a=MatScalar[A,T[l,m]])!=0, (*if nonzero coefficient is found, then*)
        STR2=StringForm["``T[``,``]",a,l,m];
		STR=AppendTo[STR,STR2];
	];
,{l,0,N},{m,-l,l}];
Return[Row[STR]];
];


TextOutDecomposition2Mat::usage="This function TextOutDecomposition2Mat[A,N] 
decomposes the input (4x4)matrix A into direct products of (2x2)tensor operators Subscript[T, l1,m1]\[CircleTimes]Subscript[T, l2,m2] and writes out 
the decomposition coefficients A=Subscript[\[Sum], l1,m1,l2,m2]Subscript[c, l1,m1,l2,m2]Subscript[T, l1,m1]\[CircleTimes]Subscript[T, l2,m2] 
up to the maximal l number, defined by parameter N.";
TextOutDecomposition2Mat[A_,N_]:=Block[{a},
Do[
	a=MatScalar[A,KP[T[l1,m1],T[l2,m2]]];
	If[a!=0,
		Print[a,"   ",  "T[",l1,",",m1,"]" ,"\[CircleTimes]", "T[",l2,",",m2,"]"    ];
	];
,{l1,0,N},{m1,-l1,l1},{l2,0,N},{m2,-l2,l2}];
];


ReducedCouplingCoufficientQ::usage="Product of two tensor operators of rank J, ^JSubscript[T, l,m] can always be decomposed into the following linear form
 ^JSubscript[T, j1,m1] ^JSubscript[T, j2,m2]=\[Sum]Subscript[Q^J, j1,j2,L] (C^(L,M)Subscript[), j1,m1,j2,m2] Subscript[T, L,M ]involving the Clebsch Gordan coefficients. This function ReducedCouplingCoufficientQ[J, j1, j2, L] returns 
the reduced coupling coefficients Subscript[Q^J, j1,j2,L] in a given J representation";
ReducedCouplingCoufficientQ[J_,j1_,j2_,L_]:=(-1)^(2*J+L)*Sqrt[(2*j1+1)(2*j2+1)]*SixJSymbol[{j1,j2,L},{J,J,J}]


TraceSystem::usage="This function was written by Mark S. Tame, Abstract:
For many situations in Quantum Information Theory it is necessary to trace out a subgroup of qubits from a larger group.
For example, suppose Alice, Bob and Charlie each have a qubit with the total system described by a density matrix.
If we would like to examine more closely the subsystem of qubits shared by just Alice and Bob we need to take the trace.
However for large multi-qubit systems, calculating this by hand becomes quite unmanageable. What the TraceSystem function does,
is allow you to trace out an arbitrary number of qubits from a large system of N-qubits by getting Mathematica do the work for you.";

(* Taken from http://library.wolfram.com/infocenter/MathSource/5571/   *)
SwapParts[expr_, pos1_, pos2_] := ReplacePart[#,#, {pos1,pos2}, {pos2,pos1}]&[expr];

TraceSystem[D_, s_]:= Block[{perm,Qubits,Permut,b,i,c,j},(
Qubits=Reverse[Sort[s]];
TrkM=D;
z=(Dimensions[Qubits][[1]]+1);

For[q=1,q<z,q++,
n=Log[2,(Dimensions[TrkM][[1]])];
M=TrkM;
k=Qubits[[q]];
If[k==n,
TrkM={};
For[p=1,p<2^n+1,p=p+2,
TrkM=Append[TrkM,Take[M[[p,All]],{1,2^n,2}]+Take[M[[p+1,All]],{2,2^n,2}]];
 ],
For[j=0,j<(n-k),j++,
b={0};
For[i=1,i<2^n+1,i++,
If[(Mod[(IntegerDigits[i-1,2,n][[n]]+IntegerDigits[i-1,2,n][[n-j-1]]),2])==1 && Count[b, i]  ==0, Permut={i,(FromDigits[SwapParts[(IntegerDigits[i-1,2, n]),{n},{n-j-1}],2]+1)};
b=Append[b,(FromDigits[SwapParts[(IntegerDigits[i-1,2, n]),{n},{n-j-1}],2]+1)];
c=Range[2^n];
perm=SwapParts[c,{i},{(FromDigits[SwapParts[(IntegerDigits[i-1,2, n]),{n},{n-j-1}],2]+1)}];

M=M[[perm,perm]];

 ]    
]         ;
TrkM={};
For[p=1,p<2^n+1,p=p+2,
TrkM=Append[TrkM,Take[M[[p,All]],{1,2^n,2}]+Take[M[[p+1,All]],{2,2^n,2}]];
]
   ];
]

]

;Return[TrkM])
];


CalculateEntanglement::usage="This function CalculateEntanglement[M] 
calculates the measure of entanglement based on the von Neumann Enthropy of the partial trace.
The partial trace is calculated using the module TraceSystem. The input matrix is a direct product
of two matrices, since the entanglement of two particles is measured.";

CalculateEntanglement[M_]:=Block[{EIG,EntanglementValue},
PartialTrace=FullSimplify[TraceSystem[M,{2}]];
(*Print[PartialTrace//MatrixForm ] ;*)
EIG=Eigensystem[PartialTrace];
EntanglementValue=-(N[EIG[[1,1]]*Log2[EIG[[1,1]]]]+N[EIG[[1,2]]*Log2[EIG[[1,2]]]]);
Return[EntanglementValue];
]


(*---------------------------------------Wigner Representation Functions-----------------------------------------------------------*)




Sph[j_,m_,\[Theta]_,\[Phi]_]:=SphericalHarmonicY[j,m,\[Theta],\[Phi]];


rccU::usage="This function calculates the Reduced Coupling Coefficients (RCC) for the Poisson Bracket of two spherical harmonics.";
rccU[j1_,j2_,L_]:=-I/2/Sqrt[3/(8*\[Pi])]*(1-(-1)^(L-j1-j2))*Sqrt[j1*(j1+1)*L*(L+1)]*Sqrt[(2*j1+1)(2*j2+1)/(4*\[Pi]*(2*L+1))]*ClebschGordan[{j1,1},{j2,0},{L,1}];


rccZ::usage="This function calculates the Reduced Coupling Coefficients (RCC) for the Product of two spherical harmonics.";
rccZ[j1_,j2_,L_]:=Sqrt[(2*j1+1)*(2*j2+1)/(4*\[Pi]*(2*L+1))]*ClebschGordan[{j1,0},{j2,0},{L,0}];


ReducedCouplingCoufficientLambda::usage="This function calculates the Reduced Coupling Coefficients (RCC) for the Star Product two spherical harmonics.";
ReducedCouplingCoufficientLambda[j1_,j2_,L_]:=Sqrt[2*\[Pi]]*rccZ[j1,j2,L]-I/2*rccU[j1,j2,L];


Kernel1::usage="Calculates the kernel of a single spin in J=1/2 representation.";
Kernel1=Sum[
SphericalHarmonicY[l,m,\[Theta], \[Phi]]*ConjugateTranspose[T[l,m]]
,{l,0,1},{m,-l,l}];


Kernel2::usage="Calculates the kernel of two spin J=1/2-s.";
Kernel2=Sum[
TA=KP[T[l1,m1],T[0,0]];
TB=KP[T[0,0],T[l2,m2]];
2*SphericalHarmonicY[l1,m1,\[Theta]1, \[Phi]1]*SphericalHarmonicY[l2,m2,\[Theta]2, \[Phi]2]*ConjugateTranspose[TA.TB]
,{l1,0,1},{m1,-l1,l1},{l2,0,1},{m2,-l2,l2}];


Kernel3::usage="Calculates the kernel of three spin J=1/2-s.";
Kernel3=Sum[
TT=KP[KP[T[l1,m1],T[l2,m2]],T[l3,m3]];
SphericalHarmonicY[l1,m1,\[Theta]1, \[Phi]1]*SphericalHarmonicY[l2,m2,\[Theta]2, \[Phi]2]*SphericalHarmonicY[l3,m3,\[Theta]3, \[Phi]3]*ConjugateTranspose[TT]
,{l1,0,1},{m1,-l1,l1},{l2,0,1},{m2,-l2,l2},{l3,0,1},{m3,-l3,l3}];


Wigner1::usage="Wigner transforms the input matrix. The (2x2) input matrix corresponds to a single spin J=1/2.";
Wigner1[Matrix_]:=FullSimplify[Tr[Matrix.Kernel1]];


Wigner2::usage="Wigner transforms the input matrix. The (4x4) input matrix corresponds to two coupled spins J=1/2.";
Wigner2[Matrix_]:=FullSimplify[Tr[Matrix.Kernel2]];


Wigner3::usage="Wigner transforms the input matrix. The (8x8) input matrix corresponds to three coupled spins J=1/2.";
Wigner3[Matrix_]:=FullSimplify[Tr[Matrix.Kernel3]];


derivative[function_,var_]:=\!\(
\*SubscriptBox[\(\[PartialD]\), \(var\)]function\);


PoissonBracket::usage="Computes the Poisson bracket of the two spherical functions x and y
(corresponding to single-spin Wigner functions) depending on the variables \[Theta] and \[Phi]";
PoissonBracket[x_,y_,\[Theta]_,\[Phi]_]:=(derivative[x,\[Phi]]*derivative[y,\[Theta]]-derivative[y,\[Phi]]*derivative[x,\[Theta]])/Sin[\[Theta]]/Sqrt[3/(8*\[Pi])];


PreStarProd::usage="Computes the prestar product of the two spherical functions x and y
(corresponding to single-spin Wigner functions) depending on the variables \[Theta] and \[Phi]";
StarProd[x_,y_,\[Theta]_,\[Phi]_]:=Sqrt[2*\[Pi]](x*y-I/(2*Sqrt[2*\[Pi]])*PoissonBracket[x,y,\[Theta],\[Phi]]);


PreStarProd2::usage="Computes the prestar product of the two spherical functions x and y
(corresponding to two spin Wigner functions) depending on the variables \[Theta]1, \[Phi]1 and \[Theta]2, \[Phi]2";
PreStarProd2[x_,y_,\[Theta]1_,\[Phi]1_,\[Theta]2_,\[Phi]2_]:=Sqrt[2*\[Pi]]^2*(x*y-I/(2*Sqrt[2*\[Pi]])*PoissonBracket[x,y,\[Theta]1,\[Phi]1]-I/(2*Sqrt[2*\[Pi]])*PoissonBracket[x,y,\[Theta]2,\[Phi]2]+1/(2*Sqrt[2*\[Pi]])*PoissonBracket[x,y,\[Theta]1,\[Phi]1]*1/(2*Sqrt[2*\[Pi]])*PoissonBracket[x,y,\[Theta]2,\[Phi]2]);


PreStarCommutator1::usage="Computes the prestar commutator of the two spherical functions x and y
(corresponding to single-spin Wigner functions) depending on the variables \[Theta] and \[Phi]";
PreStarCommutator1[x_,y_,\[Theta]1_,\[Phi]1_]:=-I*PoissonBracket[x,y,\[Theta]1,\[Phi]1];


PreStarCommutator2::usage="Computes the prestar commutator of the two spherical functions x and y
(corresponding to two spin Wigner functions) depending on the variables \[Theta]1, \[Phi]1 and \[Theta]2, \[Phi]2.";
PreStarCommutator2[x_,y_,\[Theta]1_,\[Phi]1_,\[Theta]2_,\[Phi]2_]:=-Sqrt[2*\[Pi]]*I*PoissonBracket[x,y,\[Theta]1,\[Phi]1]-Sqrt[2*\[Pi]]*I*PoissonBracket[x,y,\[Theta]2,\[Phi]2];


Truncate1Y::usage="Truncates the spherical function x
(corresponding to single-spin Wigner functions) depending on the variables \[Theta] and \[Phi] up to rank N.";
Truncate1Y[x_,\[Theta]_,\[Phi]_,N_]:=
Block[{answ,a},
a=Sum[   SphericalHarmonicY[l,m,\[Theta],\[Phi]]*Coefficient1Y[x,\[Theta],\[Phi],l,m]    ,{l,0,N},{m,-l,l}];
answ=FullSimplify[a];
Return[answ]];


Truncate2Y::usage="Truncates the spherical function x and y
(corresponding to two spin Wigner functions) depending on the variables \[Theta]1, \[Phi]1 and \[Theta]2, \[Phi]2 up to rank N.";
Truncate2Y[x_,\[Theta]1_,\[Phi]1_,\[Theta]2_,\[Phi]2_,N_]:=Block[{answ,a},
a=Sum[ 
 SphericalHarmonicY[l1,m1,\[Theta]1,\[Phi]1]*SphericalHarmonicY[l2,m2,\[Theta]2,\[Phi]2]*Coefficient2Y[x,\[Theta]1,\[Phi]1,\[Theta]2,\[Phi]2,l1,m1,l2,m2]
 ,{l1,0,N},{m1,-l1,l1},{l2,0,N},{m2,-l2,l2}];
answ=FullSimplify[a];
Return[answ]];


ScalarProd1Y[x_,y_,\[Theta]_,\[Phi]_]:=Block[{CoeffAnsw}, 
CoeffAnsw=Integrate[x*Sin[\[Theta]]*Conjugate[y],{\[Theta],0,Pi},{\[Phi],0,2*Pi}];
Return[CoeffAnsw]; ]


ScalarProd2Y[x_,y_,\[Theta]1_,\[Phi]1_,\[Theta]2_,\[Phi]2_]:=Block[{CoeffAnsw}, 
CoeffAnsw=Integrate[x*Sin[\[Theta]1]*Sin[\[Theta]2]*Conjugate[y],{\[Theta]1,0,Pi},{\[Phi]1,0,2*Pi},{\[Theta]2,0,Pi},{\[Phi]2,0,2*Pi}];
Return[CoeffAnsw]; ]


Coefficient1Y[x_,\[Theta]_,\[Phi]_,l_,m_]:=Block[{CoeffAnsw}, 
CoeffAnsw=Integrate[x*Sin[\[Theta]]*Conjugate[SphericalHarmonicY[l,m,\[Theta],\[Phi]]],{\[Theta],0,Pi},{\[Phi],0,2*Pi}];
Return[CoeffAnsw]; ]


Coefficient2Y[x_,\[Theta]1_,\[Phi]1_,\[Theta]2_,\[Phi]2_,l1_,m1_,l2_,m2_]:=Block[{CoeffAnsw}, 
CoeffAnsw=Integrate[x*Sin[\[Theta]1]*Sin[\[Theta]2]*Conjugate[SphericalHarmonicY[l1,m1,\[Theta]1,\[Phi]1]*SphericalHarmonicY[l2,m2,\[Theta]2,\[Phi]2]],{\[Theta]1,0,Pi},{\[Phi]1,0,2*Pi},{\[Theta]2,0,Pi},{\[Phi]2,0,2*Pi}];
Return[CoeffAnsw]; ]


TextOutDecomposition1Y[x_,\[Theta]_,\[Phi]_,N_]:=Do[   If[(a=Coefficient1Y[x,\[Theta],\[Phi],l,m])!=0,Print[a,"Y[",l,",",m,"]"]];     ,{l,0,N},{m,-l,l}];


TextOutDecomposition2Y[x_,\[Theta]1_,\[Phi]1_,\[Theta]2_,\[Phi]2_,N_]:=Do[  a=Coefficient2Y[x,\[Theta]1,\[Phi]1,\[Theta]2,\[Phi]2,l1,m1,l2,m2]; Print[a,"   ",  "Y[",l1,",",m1,"]" ,"*", "Y[",l2,",",m2,"]"    ];    ,{l1,0,N},{m1,-l1,l1},{l2,0,N},{m2,-l2,l2}];


WeylTDecomposition[x_,\[Theta]_,\[Phi]_,N_]:=Module[{Funct,CoeffList,ActualCoeff},
Funct=x;
CoeffList={};
Do[
ActualCoeff=Coefficient1Y[Funct,\[Theta],\[Phi],l,m];
CoeffList=AppendTo[CoeffList,ActualCoeff];
,{l,0,N},{m,-l,l}];
Return[CoeffList];
];


WignerDecomposition[x_,N_]:=Module[{Funct,CoeffList,ActualCoeff},
Funct=x;
CoeffList={};
Do[
ActualCoeff=Coefficient1Y[Funct,\[Theta],\[Phi],l,m];
CoeffList=AppendTo[CoeffList,ActualCoeff];
,{l,0,N},{m,-l,l}];
Return[CoeffList];
];


MatrixWeylTDecomposition[A_]:=Module[{Funct,CoeffList,ActualCoeff},
Funct=Weyl1[A];
CoeffList={};
Do[
ActualCoeff=Coefficient1Y[Funct,\[Theta],\[Phi],l,m];
CoeffList=AppendTo[CoeffList,ActualCoeff];
,{l,0,1},{m,-l,l}];
Return[CoeffList];
];


==> anc/WignerTime_Example.nb <==
(* Content-type: application/mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 7.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       145,          7]
NotebookDataLength[     39324,       1022]
NotebookOptionsPosition[     36165,        924]
NotebookOutlinePosition[     37202,        958]
CellTagsIndexPosition[     37124,        953]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[{
 RowBox[{
  RowBox[{"SetDirectory", "[", 
   RowBox[{"NotebookDirectory", "[", "]"}], "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Import", "[", "\"\<WignerTime.m\>\"", "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Import", "[", "\"\<PlotModule.m\>\"", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Rast", "[", "Inp_", "]"}], ":=", 
   RowBox[{"Rasterize", "[", 
    RowBox[{
     RowBox[{"MyPlotFunction", "[", "Inp", "]"}], ",", 
     RowBox[{"RasterSize", "\[Rule]", "200"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Rast2", "[", 
    RowBox[{"Inp1_", ",", "Inp2_"}], "]"}], ":=", 
   RowBox[{"Rasterize", "[", 
    RowBox[{
     RowBox[{"Plot2Funct", "[", 
      RowBox[{
       RowBox[{"Wigner1", "[", "Inp1", "]"}], ",", 
       RowBox[{"Wigner1", "[", "Inp2", "]"}]}], "]"}], ",", 
     RowBox[{"ImageSize", "\[Rule]", "150"}], ",", 
     RowBox[{"RasterSize", "\[Rule]", "300"}]}], "]"}]}], ";"}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.690633542249159*^9, 3.690633552014222*^9}, {
  3.690696063554758*^9, 3.6906960913440585`*^9}, {3.690698701607046*^9, 
  3.690698824809052*^9}, {3.6906988928308783`*^9, 3.6906989528838563`*^9}, {
  3.6906990065814342`*^9, 3.6906990172060175`*^9}}],

Cell[CellGroupData[{

Cell["", "SlideShowNavigationBar",
 CellTags->"SlideShowHeader"],

Cell[CellGroupData[{

Cell["Introduction", "Section",
 CellChangeTimes->{{3.690633572676711*^9, 3.690633580037489*^9}}],

Cell["\<\
This notebook presentation contains basic examples for our manuscript.
To run the script, go to Evaluation->Evaluate Notebook. It might take up to a \
few minutes.
Feel free to explore the functions contained in the files \"WignerTime.m\" \
and \"PlotModule.m\"
\"Wignertime.m\" contains the functions required for the Wigner representation.
Information about the function 'FOO' can be displayed by typing '?FOO',
e.g.:\
\>", "Text",
 CellChangeTimes->{{3.6906335865416994`*^9, 3.69063359871145*^9}, {
  3.690806566468265*^9, 3.690806667746174*^9}, {3.690806721221074*^9, 
  3.690806737083819*^9}, {3.691234868991505*^9, 3.691234879661785*^9}}],

Cell[BoxData[
 RowBox[{"?", "KP"}]], "Input",
 CellChangeTimes->{3.6906335928250427`*^9}],

Cell[TextData[{
 ButtonBox["\[FilledLeftTriangle]\[ThickSpace]\[ThickSpace]\[ThickSpace]",
  BaseStyle->"SlidePreviousNextLink",
  Appearance->{Automatic, None},
  ButtonFunction:>FrontEndExecute[{
     FrontEndToken[
      FrontEnd`ButtonNotebook[], "ScrollPagePrevious"]}],
  ButtonNote->FEPrivate`FrontEndResource[
   "FEStrings", "SlideshowPrevSlideText"]],
 "\[ThickSpace]\[ThickSpace]|\[ThickSpace]\[ThickSpace]",
 ButtonBox["\[ThickSpace]\[ThickSpace]\[ThickSpace]\[FilledRightTriangle]",
  BaseStyle->"SlidePreviousNextLink",
  Appearance->{Automatic, None},
  ButtonFunction:>FrontEndExecute[{
     FrontEndToken[
      FrontEnd`ButtonNotebook[], "ScrollPageNext"]}],
  ButtonNote->FEPrivate`FrontEndResource[
   "FEStrings", "SlideshowNextSlideText"]]
}], "PreviousNext"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["", "SlideShowNavigationBar",
 CellTags->"SlideShowHeader"],

Cell[CellGroupData[{

Cell["Single spin 1/2", "Section",
 CellChangeTimes->{3.6906336121745133`*^9}],

Cell[TextData[{
 "This slide shows how to decompose the spin-1/2 operators \[ScriptCapitalH] \
and \[Rho] into tensor operators and map them onto their Wigner functions ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["W", "\[ScriptCapitalH]"], TraditionalForm]]],
 " and ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["W", "\[Rho]"], TraditionalForm]]],
 ".\nYou can set up arbitrary spin-1/2 operators by specifying H and \[Rho] \
(use IX, IY and IZ for cartesian basis, or T[j,m] for tensor operators or \
explicit matrices)."
}], "Text",
 CellChangeTimes->{{3.690633626730507*^9, 3.6906336288356504`*^9}}],

Cell[BoxData[{
 RowBox[{"H", "=", "Iz"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Rho]", "=", "Ix"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "Customize", " ", "here", " ", "for", " ", "arbitrary", " ", "spin", " ", 
     RowBox[{"1", "/", "2"}], " ", "operators"}], ",", " ", 
    RowBox[{"for", " ", 
     RowBox[{"example", ":"}]}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"H", " ", "=", " ", 
      RowBox[{"T", "[", 
       RowBox[{"1", ",", "0"}], "]"}]}], ";", " ", 
     RowBox[{"\[Rho]", " ", "=", " ", 
      RowBox[{"T", "[", 
       RowBox[{"1", ",", "1"}], "]"}]}], ";"}], " ", "//", 
    RowBox[{
    "an", " ", "example", " ", "for", " ", "tensor", " ", "operator", " ", 
     "basis"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"H", " ", "=", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "1"}], "}"}]}], "}"}]}], ";", " ", 
     RowBox[{"\[Rho]", " ", "=", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0"}], "}"}]}], "}"}]}], ";"}], " ", "//", 
    RowBox[{
    "an", " ", "example", " ", "for", " ", "explicit", " ", "matrices"}]}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{
   "\"\<The operators are decomposed into tensor operators yielding to \\n \
\[ScriptCapitalH] = \>\"", ",", " ", 
    RowBox[{"MatrixForm", "[", "H", "]"}], ",", " ", "\"\< = \>\"", ",", 
    "\[IndentingNewLine]", " ", 
    RowBox[{"TextOutDecomposition1Mat", "[", 
     RowBox[{"H", ",", "1"}], "]"}], " ", ",", "\"\<\\n \[Rho] = \>\"", ",", 
    RowBox[{"MatrixForm", "[", "\[Rho]", "]"}], ",", "\"\< = \>\"", ",", " ", 
    RowBox[{"TextOutDecomposition1Mat", "[", 
     RowBox[{"\[Rho]", ",", "1"}], "]"}]}], " ", "\[IndentingNewLine]", "]"}],
   ";"}]}], "Input",
 CellChangeTimes->{
  3.690633618507038*^9, {3.690633975082066*^9, 3.6906340476114006`*^9}, {
   3.690634084760784*^9, 3.69063412846682*^9}, {3.6906345021594467`*^9, 
   3.6906345182709007`*^9}, {3.6906346374882927`*^9, 
   3.6906346716337633`*^9}, {3.69063475081017*^9, 3.6906347948198805`*^9}, {
   3.6906350317232137`*^9, 3.6906350845907354`*^9}, {3.69063533089777*^9, 
   3.690635336268897*^9}, {3.690695864013629*^9, 3.69069591425564*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"?", "Wigner1 "}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"some", " ", "info", " ", "about", " ", "the", " ", "function"}], 
   " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{"WH", "=", 
  RowBox[{"Wigner1", "[", "H", "]"}]}]}], "Input",
 CellChangeTimes->{{3.6906968400250373`*^9, 3.6906968591314936`*^9}}],

Cell[BoxData[
 RowBox[{"W\[Rho]", "=", 
  RowBox[{"Wigner1", "[", "\[Rho]", "]"}]}]], "Input",
 CellChangeTimes->{{3.6906959482765074`*^9, 3.6906959639246035`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Print", "[", "\[IndentingNewLine]", 
   RowBox[{
   "\"\<The Wigner representations are obtaind by mapping each tensor \
operator T[j,m] onto the corresponding spherical harmonics Y[j,m] \\n \
\!\(\*SubscriptBox[\(W\), \(\[ScriptCapitalH]\)]\)(\[Theta],\[Phi]) = \>\"", 
    ",", "\[IndentingNewLine]", 
    RowBox[{"TraditionalForm", "[", "WH", "]"}], ",", " ", 
    "\"\<\\n \!\(\*SubscriptBox[
StyleBox[\"W\",
FontSlant->\"Italic\"], \"\[Rho]\"]\)(\[Theta],\[Phi]) = \>\"", " ", ",", 
    RowBox[{"TraditionalForm", "[", "W\[Rho]", "]"}], ",", " ", 
    "\"\<\\nSee the interactive plot of \!\(\*SubscriptBox[
StyleBox[\"W\",
FontSlant->\"Italic\"], \"\[Rho]\"]\)(\[Theta],\[Phi])\>\""}], 
   "\[IndentingNewLine]", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"MyPlotFunction", "[", "W\[Rho]", "]"}]}], "Input",
 CellChangeTimes->{{3.6906976679057493`*^9, 3.6906977349144535`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"AXS", "=", 
   RowBox[{"PlotRastAxes", "[", 
    RowBox[{"250", ",", "50", ",", "15"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", "\"\<The PROPS representations are:\>\"", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Grid", "[", 
  RowBox[{"{", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "\"\<\!\(\*SubscriptBox[\(W\), \(\[ScriptCapitalH]\)]\)(\[Theta],\[Phi])\
\>\"", ",", 
      "\"\<\!\(\*SubscriptBox[\(W\), \(\[Rho]\)]\)(\[Theta],\[Phi])\>\""}], 
     "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Rast", "[", "WH", "]"}], ",", 
      RowBox[{"Rast", "[", "W\[Rho]", "]"}], ",", "AXS"}], "}"}]}], 
   "\[IndentingNewLine]", "}"}], "]"}]}], "Input",
 CellChangeTimes->{{3.6906350722353897`*^9, 3.690635073812118*^9}, {
  3.6906958610511427`*^9, 3.6906958616726885`*^9}, {3.69069594512768*^9, 
  3.6906959459772973`*^9}, {3.690696036827832*^9, 3.6906960470089054`*^9}, {
  3.6906960848973994`*^9, 3.690696101807354*^9}, {3.6906970127947936`*^9, 
  3.690697020515473*^9}}],

Cell[TextData[{
 ButtonBox["\[FilledLeftTriangle]\[ThickSpace]\[ThickSpace]\[ThickSpace]",
  BaseStyle->"SlidePreviousNextLink",
  Appearance->{Automatic, None},
  ButtonFunction:>FrontEndExecute[{
     FrontEndToken[
      FrontEnd`ButtonNotebook[], "ScrollPagePrevious"]}],
  ButtonNote->FEPrivate`FrontEndResource[
   "FEStrings", "SlideshowPrevSlideText"]],
 "\[ThickSpace]\[ThickSpace]|\[ThickSpace]\[ThickSpace]",
 ButtonBox["\[ThickSpace]\[ThickSpace]\[ThickSpace]\[FilledRightTriangle]",
  BaseStyle->"SlidePreviousNextLink",
  Appearance->{Automatic, None},
  ButtonFunction:>FrontEndExecute[{
     FrontEndToken[
      FrontEnd`ButtonNotebook[], "ScrollPageNext"]}],
  ButtonNote->FEPrivate`FrontEndResource[
   "FEStrings", "SlideshowNextSlideText"]]
}], "PreviousNext"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["", "SlideShowNavigationBar",
 CellTags->"SlideShowHeader"],

Cell[CellGroupData[{

Cell["Time evolution of a single spin 1/2", "Section",
 CellChangeTimes->{{3.690633636233243*^9, 3.6906336374521728`*^9}}],

Cell["\<\
The equation of motion is computed for a single spin 1/2. The time dependent \
Wigner function is plotted.\
\>", "Text",
 CellChangeTimes->{
  3.6906336420175037`*^9, {3.690696163788308*^9, 3.690696209476479*^9}}],

Cell[BoxData[{
 RowBox[{"H", "=", "Iz"}], "\[IndentingNewLine]", 
 RowBox[{"\[Rho]", "=", "Ix"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "Customize", " ", "here", " ", "for", " ", "arbitrary", " ", "spin", " ", 
     RowBox[{"1", "/", "2"}], " ", "operators"}], ",", " ", 
    RowBox[{"see", " ", 
     RowBox[{"above", "."}]}]}], "*)"}]}]}], "Input",
 CellChangeTimes->{{3.690635362881573*^9, 3.6906353663501186`*^9}}],

Cell[BoxData[
 RowBox[{"WH", "=", 
  RowBox[{"Wigner1", "[", "H", "]"}]}]], "Input",
 CellChangeTimes->{
  3.690635143922467*^9, {3.6906353907201734`*^9, 3.6906354492837424`*^9}, {
   3.6906968860743127`*^9, 3.690696886464308*^9}}],

Cell[BoxData[
 RowBox[{"W\[Rho]", "=", 
  RowBox[{"Wigner1", "[", "\[Rho]", "]"}]}]], "Input",
 CellChangeTimes->{3.690635146053912*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"?", "PoissonBracket"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"some", " ", "info", " ", "about", " ", "the", " ", "function"}], 
   " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
   "The", " ", "Poisson", " ", "bracket", " ", "of", " ", "the", " ", "two", 
    " ", "functions", " ", "is", " ", "calculated"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{"PB", "=", 
  RowBox[{"PoissonBracket", "[", 
   RowBox[{"W\[Rho]", ",", "WH", ",", "\[Theta]", ",", "\[Phi]"}], 
   "]"}]}]}], "Input",
 CellChangeTimes->{
  3.6906352174920425`*^9, {3.690635467055227*^9, 3.6906354902800846`*^9}, {
   3.690696901338129*^9, 3.6906969132679625`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Print", "[", "\[IndentingNewLine]", 
   RowBox[{
   "\"\<The Wigner representations are\>\"", ",", "\[IndentingNewLine]", 
    "\"\<\\n \!\(\*SubscriptBox[\(W\), \(\[ScriptCapitalH]\)]\)(\[Theta],\
\[Phi]) = \>\"", ",", 
    RowBox[{"TraditionalForm", "[", "WH", "]"}], ",", " ", 
    "\"\<\\n \!\(\*SubscriptBox[
StyleBox[\"W\",
FontSlant->\"Italic\"], \"\[Rho]\"]\)(\[Theta],\[Phi]) = \>\"", " ", ",", 
    RowBox[{"TraditionalForm", "[", "W\[Rho]", "]"}], " ", ",", " ", 
    "\"\<\\n { \!\(\*SubscriptBox[\(W\), \(\[Rho]\)]\) , \
\!\(\*SubscriptBox[\(W\), \(\[ScriptCapitalH]\)]\) } = \>\"", ",", " ", 
    RowBox[{"TraditionalForm", "[", "PB", "]"}]}], "\[IndentingNewLine]", 
   "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"AXS", "=", 
   RowBox[{"PlotRastAxes", "[", 
    RowBox[{"250", ",", "50", ",", "15"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", "\"\<The PROPS representations are: \>\"", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Grid", "[", 
   RowBox[{"{", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "\"\<\!\(\*SubscriptBox[\(W\), \
\(\[ScriptCapitalH]\)]\)(\[Theta],\[Phi])\>\"", ",", 
       "\"\<\!\(\*SubscriptBox[\(W\), \(\[Rho]\)]\)(\[Theta],\[Phi])\>\"", 
       ",", "\"\<\[PartialD]\!\(\*SubscriptBox[\(W\), \(\[Rho]\)]\)/\
\[PartialD]t = \\n{ \!\(\*SubscriptBox[\(W\), \(\[Rho]\)]\) , \
\!\(\*SubscriptBox[\(W\), \(\[ScriptCapitalH]\)]\) }\>\""}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Rast", "[", "WH", "]"}], ",", 
       RowBox[{"Rast", "[", "W\[Rho]", "]"}], ",", 
       RowBox[{"Rast", "[", "PB", "]"}], ",", "AXS"}], "}"}]}], 
    "\[IndentingNewLine]", "}"}], "]"}], " "}]}], "Input",
 CellChangeTimes->{{3.690696986272805*^9, 3.6906970014064484`*^9}, {
   3.6906970317956347`*^9, 3.6906970334791217`*^9}, {3.6906970769693656`*^9, 
   3.6906970990443926`*^9}, {3.6906971430417023`*^9, 3.690697143306898*^9}, 
   3.6907931679086018`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "The", " ", "solution", " ", "of", " ", "this", " ", "differential", " ", 
    "equation"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"W\[Rho]t", "[", 
      RowBox[{"t_", ",", "\[Omega]_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{
       RowBox[{"Wigner1", "[", "Ix", "]"}], "*", 
       RowBox[{"Cos", "[", 
        RowBox[{"\[Omega]", "*", "t"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"Wigner1", "[", "Iy", "]"}], "*", 
       RowBox[{"Sin", "[", 
        RowBox[{"\[Omega]", "*", "t"}], "]"}]}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{
     "\"\<The solution of this differential equation results in: \\n \
\!\(\*SubscriptBox[\(W\), \(\[Rho]\)]\)(t,\[Theta],\[Phi]) = \>\"", ",", " ", 
      RowBox[{"TraditionalForm", "[", " ", 
       RowBox[{"W\[Rho]t", "[", 
        RowBox[{"t", ",", "\[Omega]"}], "]"}], " ", "]"}], 
      "\[IndentingNewLine]", ",", " ", 
      "\"\<\\n the PROPS representation is:\>\""}], "]"}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Myanim", "=", 
     RowBox[{"Table", "[", " ", 
      RowBox[{
       RowBox[{"Rast", "[", " ", 
        RowBox[{"W\[Rho]t", "[", 
         RowBox[{"t", ",", "1"}], "]"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"t", ",", "0", ",", "\[Pi]", ",", 
         RowBox[{"\[Pi]", "/", "10"}]}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Grid", "[", 
    RowBox[{"{", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Table", "[", " ", 
       RowBox[{
        RowBox[{"TraditionalForm", "[", 
         RowBox[{"StringForm", "[", 
          RowBox[{"\"\<t = ``\>\"", ",", "t"}], "]"}], " ", "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"t", ",", "0", ",", "\[Pi]", ",", 
          RowBox[{"\[Pi]", "/", "10"}]}], "}"}]}], "]"}], ",", 
      "\[IndentingNewLine]", "Myanim"}], "\[IndentingNewLine]", "}"}], "]"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "Uncomment", " ", "this", " ", "for", " ", "an", " ", "animation"}], 
    "*)"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"ListAnimate", "[", "Myanim", "]"}], " ", "*)"}]}]}]], "Input",
 CellChangeTimes->{
  3.6906336522935*^9, {3.6906341673935423`*^9, 3.6906341867454023`*^9}, {
   3.6906342464456997`*^9, 3.6906342725594683`*^9}, {3.6906344586202583`*^9, 
   3.6906344587847705`*^9}, {3.6906345566771827`*^9, 3.690634556824144*^9}, {
   3.6906351294806094`*^9, 3.690635176436349*^9}, {3.690696943642722*^9, 
   3.690696944188738*^9}, {3.6906969786258893`*^9, 3.6906969797514896`*^9}, {
   3.690697126191835*^9, 3.6906971632695093`*^9}, {3.690697218231716*^9, 
   3.690697262434119*^9}, {3.6906972924779477`*^9, 3.690697329841902*^9}, {
   3.6906973600896635`*^9, 3.690697537972415*^9}, {3.6906975749432907`*^9, 
   3.690697630373897*^9}}],

Cell[TextData[{
 ButtonBox["\[FilledLeftTriangle]\[ThickSpace]\[ThickSpace]\[ThickSpace]",
  BaseStyle->"SlidePreviousNextLink",
  Appearance->{Automatic, None},
  ButtonFunction:>FrontEndExecute[{
     FrontEndToken[
      FrontEnd`ButtonNotebook[], "ScrollPagePrevious"]}],
  ButtonNote->FEPrivate`FrontEndResource[
   "FEStrings", "SlideshowPrevSlideText"]],
 "\[ThickSpace]\[ThickSpace]|\[ThickSpace]\[ThickSpace]",
 ButtonBox["\[ThickSpace]\[ThickSpace]\[ThickSpace]\[FilledRightTriangle]",
  BaseStyle->"SlidePreviousNextLink",
  Appearance->{Automatic, None},
  ButtonFunction:>FrontEndExecute[{
     FrontEndToken[
      FrontEnd`ButtonNotebook[], "ScrollPageNext"]}],
  ButtonNote->FEPrivate`FrontEndResource[
   "FEStrings", "SlideshowNextSlideText"]]
}], "PreviousNext"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["", "SlideShowNavigationBar",
 CellTags->"SlideShowHeader"],

Cell[CellGroupData[{

Cell["Time evolution of two coupled spins 1/2", "Section",
 CellChangeTimes->{{3.690633572676711*^9, 3.690633580037489*^9}, {
  3.6906343450304365`*^9, 3.6906343532967443`*^9}}],

Cell["Computing the equation of motion", "Text",
 CellChangeTimes->{{3.6906335865416994`*^9, 3.69063359871145*^9}, {
  3.6906343587650127`*^9, 3.69063436040832*^9}, {3.690794515569998*^9, 
  3.6907945223138556`*^9}}],

Cell[BoxData[{
 RowBox[{"?", "KP"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"H1", "=", "Iz"}], ";", " ", 
  RowBox[{"H2", "=", "Iz"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Rho]1", "=", "Ix"}], ";", 
   RowBox[{"\[Rho]2", "=", "I0"}], ";"}], " ", 
  RowBox[{"(*", 
   RowBox[{
   "Customize", " ", "here", " ", "for", " ", "arbitrary", " ", "product", 
    " ", "operators"}], "*)"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"H", "=", 
  RowBox[{"KP", "[", 
   RowBox[{"H1", ",", "H2"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"\[Rho]", "=", 
  RowBox[{"KP", "[", 
   RowBox[{"\[Rho]1", ",", "\[Rho]2"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.6906977789136295`*^9, 3.690697785648808*^9}, {
  3.6906979540824404`*^9, 3.6906980196795225`*^9}, {3.690794419894115*^9, 
  3.6907944200184245`*^9}, {3.6907945272598104`*^9, 3.6907945272968225`*^9}, {
  3.690794575934762*^9, 3.6907945775033894`*^9}, {3.6907947050425544`*^9, 
  3.690794705106351*^9}}],

Cell[BoxData[{
 RowBox[{"?", "Wigner2"}], "\[IndentingNewLine]", 
 RowBox[{"WH", "=", 
  RowBox[{"Wigner2", "[", "H", "]"}]}]}], "Input",
 CellChangeTimes->{{3.690697813671654*^9, 3.6906978341493397`*^9}}],

Cell[BoxData[
 RowBox[{"W\[Rho]", "=", 
  RowBox[{"Wigner2", "[", "\[Rho]", "]"}]}]], "Input",
 CellChangeTimes->{3.6906978319600477`*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Print", "[", "\[IndentingNewLine]", 
   RowBox[{
   "\"\<The Wigner representations are\>\"", ",", "\[IndentingNewLine]", 
    "\"\<\\n \!\(\*SubscriptBox[\(W\), \(\[ScriptCapitalH]\)]\)(\[Theta]1,\
\[Phi]1,\[Theta]2,\[Phi]2) = \>\"", ",", 
    RowBox[{"TraditionalForm", "[", "WH", "]"}], ",", " ", 
    "\"\<\\n \!\(\*SubscriptBox[
StyleBox[\"W\",
FontSlant->\"Italic\"], \"\[Rho]\"]\)(\[Theta]1,\[Phi]1,\[Theta]2,\[Phi]2) = \
\>\"", " ", ",", 
    RowBox[{"TraditionalForm", "[", "W\[Rho]", "]"}], " ", ",", " ", 
    "\"\<\\n See the PROPS representation of \!\(\*SubscriptBox[
StyleBox[\"W\",
FontSlant->\"Italic\"], \
\"\[Rho]\"]\)(\[Theta]1,\[Phi]1,\[Theta]1,\[Phi]1)\>\""}], 
   "\[IndentingNewLine]", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Rast2", "[", 
  RowBox[{"\[Rho]1", ",", "\[Rho]2"}], "]"}]}], "Input",
 CellChangeTimes->{{3.690697873845543*^9, 3.6906979353592715`*^9}, {
   3.6906980758431115`*^9, 3.690698078263258*^9}, {3.690698410972088*^9, 
   3.6906984248629956`*^9}, 3.690698697739749*^9, {3.690698763672437*^9, 
   3.6906987705825434`*^9}, {3.69069883747644*^9, 3.690698837955971*^9}, {
   3.6906989969378004`*^9, 3.690699000592004*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "The", " ", "Equation", " ", "of", " ", "motion", " ", "of", " ", "motion",
     " ", "is", " ", "calculated"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"?", "PreStarCommutator2"}], "\[IndentingNewLine]", 
   RowBox[{"EQM", "=", 
    RowBox[{
     RowBox[{"-", "I"}], "*", 
     RowBox[{"PreStarCommutator2", "[", 
      RowBox[{
      "WH", ",", "W\[Rho]", ",", "\[Theta]1", ",", "\[Phi]1", ",", 
       "\[Theta]2", ",", "\[Phi]2"}], "]"}]}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Print", "[", "\"\<Truncate the spherical harmonics\>\"", "]"}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{"?", "Truncate2Y"}], "\[IndentingNewLine]", 
   RowBox[{"EQM", "=", 
    RowBox[{"Truncate2Y", "[", 
     RowBox[{
     "EQM", ",", "\[Theta]1", ",", "\[Phi]1", ",", "\[Theta]2", ",", 
      "\[Phi]2", ",", "1"}], "]"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
    "Print", "[", 
     "\"\<This is proportional to the product of two functions\>\"", "]"}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"EQM1", "=", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"EQM", "/.", 
           RowBox[{
            RowBox[{"Cos", "[", "\[Theta]2", "]"}], "\[Rule]", "1"}]}], "/.", 
          RowBox[{
           RowBox[{"Sin", "[", "\[Theta]2", "]"}], "\[Rule]", "1"}]}], "/.", 
         RowBox[{
          RowBox[{"Cos", "[", "\[Phi]2", "]"}], "\[Rule]", "1"}]}], "/.", 
        RowBox[{
         RowBox[{"Sin", "[", "\[Phi]2", "]"}], "\[Rule]", "1"}]}], "/.", 
       RowBox[{"\[Theta]1", "\[Rule]", "\[Theta]"}]}], "/.", 
      RowBox[{"\[Phi]1", "\[Rule]", "\[Phi]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"EQM1", "=", 
    RowBox[{"EQM1", "/", 
     RowBox[{"Sqrt", "[", 
      RowBox[{"2", "*", 
       RowBox[{"ScalarProd1Y", "[", 
        RowBox[{"EQM1", ",", "EQM1", ",", "\[Theta]", ",", "\[Phi]"}], 
        "]"}]}], "]"}]}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"EQM2", "=", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"EQM", "/.", 
           RowBox[{
            RowBox[{"Cos", "[", "\[Theta]1", "]"}], "\[Rule]", "1"}]}], "/.", 
          RowBox[{
           RowBox[{"Sin", "[", "\[Theta]1", "]"}], "\[Rule]", "1"}]}], "/.", 
         RowBox[{
          RowBox[{"Cos", "[", "\[Phi]1", "]"}], "\[Rule]", "1"}]}], "/.", 
        RowBox[{
         RowBox[{"Sin", "[", "\[Phi]1", "]"}], "\[Rule]", "1"}]}], "/.", 
       RowBox[{"\[Theta]2", "\[Rule]", "\[Theta]"}]}], "/.", 
      RowBox[{"\[Phi]2", "\[Rule]", "\[Phi]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"EQM2", "=", 
    RowBox[{"EQM2", "/", 
     RowBox[{"Sqrt", "[", 
      RowBox[{"2", "*", 
       RowBox[{"ScalarProd1Y", "[", 
        RowBox[{"EQM2", ",", "EQM2", ",", "\[Theta]", ",", "\[Phi]"}], 
        "]"}]}], "]"}]}]}]}]}]], "Input",
 CellChangeTimes->{{3.6907928409534025`*^9, 3.6907928510452805`*^9}, {
  3.690793359765427*^9, 3.690793406644244*^9}, {3.690793440036376*^9, 
  3.690793472224973*^9}, {3.6907936546379013`*^9, 3.690793722017745*^9}, {
  3.6907937602669287`*^9, 3.6907938148359814`*^9}, {3.6907939053085165`*^9, 
  3.6907939337292495`*^9}, {3.6907939671965885`*^9, 3.690793988899992*^9}, {
  3.6907944813391004`*^9, 3.690794482084853*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Print", "[", "\[IndentingNewLine]", 
   RowBox[{
   "\"\<The Wigner representations are\>\"", ",", "\[IndentingNewLine]", 
    "\"\<\\n \!\(\*SubscriptBox[\(W\), \(\[ScriptCapitalH]\)]\)(\[Theta]1,\
\[Phi]1,\[Theta]2,\[Phi]2) = \>\"", ",", 
    RowBox[{"TraditionalForm", "[", "WH", "]"}], ",", " ", 
    "\"\<\\n \!\(\*SubscriptBox[
StyleBox[\"W\",
FontSlant->\"Italic\"], \"\[Rho]\"]\)(\[Theta]1,\[Phi]1,\[Theta]2,\[Phi]2) = \
\>\"", " ", ",", 
    RowBox[{"TraditionalForm", "[", "W\[Rho]", "]"}], " ", ",", " ", 
    "\"\<\\n -\[ImaginaryI] [[ \!\(\*SubscriptBox[\(W\), \(\[Rho]\)]\) , \!\(\
\*SubscriptBox[\(W\), \(\[ScriptCapitalH]\)]\) ]] = \>\"", ",", " ", 
    RowBox[{"TraditionalForm", "[", "EQM", "]"}], ",", 
    "\"\<\\n The PROPS representations are:\>\""}], " ", 
   "\[IndentingNewLine]", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Grid", "[", 
   RowBox[{"{", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "\"\<\!\(\*SubscriptBox[\(W\), \
\(\[ScriptCapitalH]\)]\)(\[Theta]1,\[Phi]1,\[Theta]2,\[Phi]2)\>\"", ",", 
       "\"\<\!\(\*SubscriptBox[\(W\), \
\(\[Rho]\)]\)(\[Theta]1,\[Phi]1,\[Theta]2,\[Phi]2)\>\"", ",", 
       "\"\<\[PartialD]\!\(\*SubscriptBox[\(W\), \(\[Rho]\)]\)/\[PartialD]t = \
\\n -\[ImaginaryI] [[ \!\(\*SubscriptBox[\(W\), \(\[Rho]\)]\) , \
\!\(\*SubscriptBox[\(W\), \(\[ScriptCapitalH]\)]\) ]]\>\""}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Rast2", "[", 
        RowBox[{"H1", ",", "H2"}], "]"}], ",", 
       RowBox[{"Rast2", "[", 
        RowBox[{"\[Rho]1", ",", "\[Rho]2"}], "]"}], ",", 
       RowBox[{"Rasterize", "[", 
        RowBox[{
         RowBox[{"Plot2Funct", "[", 
          RowBox[{"EQM1", ",", "EQM2"}], "]"}], ",", 
         RowBox[{"ImageSize", "\[Rule]", "150"}], ",", 
         RowBox[{"RasterSize", "\[Rule]", "300"}]}], "]"}], ",", "AXS"}], 
      "}"}]}], "\[IndentingNewLine]", "}"}], "]"}], 
  " "}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{
  3.6906335928250427`*^9, {3.6906343638403826`*^9, 3.690634391970792*^9}, 
   3.690634446617872*^9, {3.69063484476554*^9, 3.690634914059477*^9}, {
   3.690634964315543*^9, 3.690634996304897*^9}, {3.69069777224104*^9, 
   3.6906977734707108`*^9}, {3.69069780948312*^9, 3.6906978401257544`*^9}, {
   3.690792765184311*^9, 3.690792833750181*^9}, {3.690792901209478*^9, 
   3.690792944588086*^9}, {3.6907930174587173`*^9, 3.690793066501005*^9}, {
   3.6907931352653437`*^9, 3.6907933556122117`*^9}, {3.690793413551367*^9, 
   3.6907934179661818`*^9}, {3.6907935876338143`*^9, 
   3.6907936034172964`*^9}, {3.690793835429556*^9, 3.6907938366672115`*^9}, {
   3.690793869258704*^9, 3.690793876998971*^9}, {3.690794855178979*^9, 
   3.690794866984518*^9}}],

Cell[TextData[{
 ButtonBox["\[FilledLeftTriangle]\[ThickSpace]\[ThickSpace]\[ThickSpace]",
  BaseStyle->"SlidePreviousNextLink",
  Appearance->{Automatic, None},
  ButtonFunction:>FrontEndExecute[{
     FrontEndToken[
      FrontEnd`ButtonNotebook[], "ScrollPagePrevious"]}],
  ButtonNote->FEPrivate`FrontEndResource[
   "FEStrings", "SlideshowPrevSlideText"]],
 "\[ThickSpace]\[ThickSpace]|\[ThickSpace]\[ThickSpace]",
 ButtonBox["\[ThickSpace]\[ThickSpace]\[ThickSpace]\[FilledRightTriangle]",
  BaseStyle->"SlidePreviousNextLink",
  Appearance->{Automatic, None},
  ButtonFunction:>FrontEndExecute[{
     FrontEndToken[
      FrontEnd`ButtonNotebook[], "ScrollPageNext"]}],
  ButtonNote->FEPrivate`FrontEndResource[
   "FEStrings", "SlideshowNextSlideText"]]
}], "PreviousNext"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["", "SlideShowNavigationBar",
 CellTags->"SlideShowHeader"],

Cell[CellGroupData[{

Cell["Time evolution of two coupled spins 1/2 / B", "Section",
 CellChangeTimes->{{3.690633572676711*^9, 3.690633580037489*^9}, {
  3.6906343450304365`*^9, 3.6906343532967443`*^9}, {3.690794040891204*^9, 
  3.6907940422914877`*^9}}],

Cell["The second time derivative is computed", "Text",
 CellChangeTimes->{{3.6906335865416994`*^9, 3.69063359871145*^9}, {
  3.6906343587650127`*^9, 3.69063436040832*^9}, {3.6907940448695335`*^9, 
  3.6907940532322836`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "The", " ", "Equation", " ", "of", " ", "motion", " ", "of", " ", "motion",
     " ", "is", " ", "calculated"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"?", "PreStarCommutator2"}], "\[IndentingNewLine]", 
   RowBox[{"EQMD", "=", 
    RowBox[{
     RowBox[{"-", "I"}], "*", 
     RowBox[{"PreStarCommutator2", "[", 
      RowBox[{
      "WH", ",", "EQM", ",", "\[Theta]1", ",", "\[Phi]1", ",", "\[Theta]2", 
       ",", "\[Phi]2"}], "]"}]}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Print", "[", "\"\<Truncate the spherical harmonics\>\"", "]"}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{"?", "Truncate2Y"}], "\[IndentingNewLine]", 
   RowBox[{"EQMD", "=", 
    RowBox[{"Truncate2Y", "[", 
     RowBox[{
     "EQMD", ",", "\[Theta]1", ",", "\[Phi]1", ",", "\[Theta]2", ",", 
      "\[Phi]2", ",", "1"}], "]"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
    "Print", "[", 
     "\"\<This is proportional to the product of two functions\>\"", "]"}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"EQMD1", "=", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"EQMD", "/.", 
           RowBox[{
            RowBox[{"Cos", "[", "\[Theta]2", "]"}], "\[Rule]", "1"}]}], "/.", 
          RowBox[{
           RowBox[{"Sin", "[", "\[Theta]2", "]"}], "\[Rule]", "1"}]}], "/.", 
         RowBox[{
          RowBox[{"Cos", "[", "\[Phi]2", "]"}], "\[Rule]", "1"}]}], "/.", 
        RowBox[{
         RowBox[{"Sin", "[", "\[Phi]2", "]"}], "\[Rule]", "1"}]}], "/.", 
       RowBox[{"\[Theta]1", "\[Rule]", "\[Theta]"}]}], "/.", 
      RowBox[{"\[Phi]1", "\[Rule]", "\[Phi]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"EQMD1", "=", 
    RowBox[{"EQMD1", "/", 
     RowBox[{"Sqrt", "[", 
      RowBox[{"2", "*", 
       RowBox[{"ScalarProd1Y", "[", 
        RowBox[{"EQMD1", ",", "EQMD1", ",", "\[Theta]", ",", "\[Phi]"}], 
        "]"}]}], "]"}]}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"EQMD2", "=", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"EQMD", "/.", 
           RowBox[{
            RowBox[{"Cos", "[", "\[Theta]1", "]"}], "\[Rule]", "1"}]}], "/.", 
          RowBox[{
           RowBox[{"Sin", "[", "\[Theta]1", "]"}], "\[Rule]", "1"}]}], "/.", 
         RowBox[{
          RowBox[{"Cos", "[", "\[Phi]1", "]"}], "\[Rule]", "1"}]}], "/.", 
        RowBox[{
         RowBox[{"Sin", "[", "\[Phi]1", "]"}], "\[Rule]", "1"}]}], "/.", 
       RowBox[{"\[Theta]2", "\[Rule]", "\[Theta]"}]}], "/.", 
      RowBox[{"\[Phi]2", "\[Rule]", "\[Phi]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"EQMD2", "=", 
    RowBox[{"EQMD2", "/", 
     RowBox[{"Sqrt", "[", 
      RowBox[{"2", "*", 
       RowBox[{"ScalarProd1Y", "[", 
        RowBox[{"EQMD2", ",", "EQMD2", ",", "\[Theta]", ",", "\[Phi]"}], 
        "]"}]}], "]"}]}]}]}]}]], "Input",
 CellChangeTimes->{{3.6907928409534025`*^9, 3.6907928510452805`*^9}, {
  3.690793359765427*^9, 3.690793406644244*^9}, {3.690793440036376*^9, 
  3.690793472224973*^9}, {3.6907936546379013`*^9, 3.690793722017745*^9}, {
  3.6907937602669287`*^9, 3.6907938148359814`*^9}, {3.6907939053085165`*^9, 
  3.6907939337292495`*^9}, {3.6907939671965885`*^9, 3.690793988899992*^9}, {
  3.690794073808278*^9, 3.690794127485862*^9}, {3.690794172088657*^9, 
  3.690794172388316*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Print", "[", "\[IndentingNewLine]", 
   RowBox[{
   "\"\<The Wigner representations are\>\"", ",", "\[IndentingNewLine]", 
    "\"\<\\n \!\(\*SubscriptBox[\(W\), \(\[ScriptCapitalH]\)]\)(\[Theta]1,\
\[Phi]1,\[Theta]2,\[Phi]2) = \>\"", ",", 
    RowBox[{"TraditionalForm", "[", "WH", "]"}], ",", " ", 
    "\"\<\\n \!\(\*SubscriptBox[
StyleBox[\"W\",
FontSlant->\"Italic\"], \"\[Rho]\"]\)(\[Theta]1,\[Phi]1,\[Theta]2,\[Phi]2) = \
\>\"", " ", ",", 
    RowBox[{"TraditionalForm", "[", "W\[Rho]", "]"}], " ", ",", " ", 
    "\"\<\\n -\[ImaginaryI] [[ \!\(\*SubscriptBox[\(W\), \(\[Rho]\)]\)/\
\[PartialD]t , \!\(\*SubscriptBox[\(W\), \(\[ScriptCapitalH]\)]\) ]] = \>\"", 
    ",", " ", 
    RowBox[{"TraditionalForm", "[", "EQMD", "]"}], ",", 
    "\"\<\\n The PROPS representations are:\>\""}], " ", 
   "\[IndentingNewLine]", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Grid", "[", 
   RowBox[{"{", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "\"\<\!\(\*SubscriptBox[\(W\), \
\(\[ScriptCapitalH]\)]\)(\[Theta]1,\[Phi]1,\[Theta]2,\[Phi]2)\>\"", ",", 
       "\"\<\!\(\*SubscriptBox[\(W\), \
\(\[Rho]\)]\)(\[Theta]1,\[Phi]1,\[Theta]2,\[Phi]2)\>\"", ",", 
       "\"\<\!\(\*SuperscriptBox[\(\[PartialD]\), \(2\)]\)\!\(\*SubscriptBox[\
\(W\), \(\[Rho]\)]\)/\[PartialD]\!\(\*SuperscriptBox[\(t\), \(2\)]\) = \\n -\
\[ImaginaryI] [[ \!\(\*SubscriptBox[\(W\), \(\[Rho]\)]\)/\[PartialD]t , \
\!\(\*SubscriptBox[\(W\), \(\[ScriptCapitalH]\)]\) ]]\>\""}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Rast2", "[", 
        RowBox[{"H1", ",", "H2"}], "]"}], ",", 
       RowBox[{"Rast2", "[", 
        RowBox[{"\[Rho]1", ",", "\[Rho]2"}], "]"}], ",", 
       RowBox[{"Rasterize", "[", 
        RowBox[{
         RowBox[{"Plot2Funct", "[", 
          RowBox[{"EQMD1", ",", "EQMD2"}], "]"}], ",", 
         RowBox[{"ImageSize", "\[Rule]", "150"}], ",", 
         RowBox[{"RasterSize", "\[Rule]", "300"}]}], "]"}], ",", "AXS"}], 
      "}"}]}], "\[IndentingNewLine]", "}"}], "]"}], 
  " "}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{
  3.6906335928250427`*^9, {3.6906343638403826`*^9, 3.690634391970792*^9}, 
   3.690634446617872*^9, {3.69063484476554*^9, 3.690634914059477*^9}, {
   3.690634964315543*^9, 3.690634996304897*^9}, {3.69069777224104*^9, 
   3.6906977734707108`*^9}, {3.69069780948312*^9, 3.6906978401257544`*^9}, {
   3.690792765184311*^9, 3.690792833750181*^9}, {3.690792901209478*^9, 
   3.690792944588086*^9}, {3.6907930174587173`*^9, 3.690793066501005*^9}, {
   3.6907931352653437`*^9, 3.6907933556122117`*^9}, {3.690793413551367*^9, 
   3.6907934179661818`*^9}, {3.6907935876338143`*^9, 
   3.6907936034172964`*^9}, {3.690793835429556*^9, 3.6907938366672115`*^9}, {
   3.690793869258704*^9, 3.690793876998971*^9}, {3.690794148597559*^9, 
   3.690794149767036*^9}, {3.6907942235617905`*^9, 3.6907942619687204`*^9}, 
   3.690794314663224*^9, {3.6907943757777395`*^9, 3.6907943791911182`*^9}, {
   3.690794873629966*^9, 3.6907948893457236`*^9}}],

Cell[TextData[{
 ButtonBox["\[FilledLeftTriangle]\[ThickSpace]\[ThickSpace]\[ThickSpace]",
  BaseStyle->"SlidePreviousNextLink",
  Appearance->{Automatic, None},
  ButtonFunction:>FrontEndExecute[{
     FrontEndToken[
      FrontEnd`ButtonNotebook[], "ScrollPagePrevious"]}],
  ButtonNote->FEPrivate`FrontEndResource[
   "FEStrings", "SlideshowPrevSlideText"]],
 "\[ThickSpace]\[ThickSpace]|\[ThickSpace]\[ThickSpace]",
 ButtonBox["\[ThickSpace]\[ThickSpace]\[ThickSpace]\[FilledRightTriangle]",
  BaseStyle->"SlidePreviousNextLink",
  Appearance->{Automatic, None},
  ButtonFunction:>FrontEndExecute[{
     FrontEndToken[
      FrontEnd`ButtonNotebook[], "ScrollPageNext"]}],
  ButtonNote->FEPrivate`FrontEndResource[
   "FEStrings", "SlideshowNextSlideText"]]
}], "PreviousNext"]
}, Open  ]]
}, Open  ]]
},
AutoGeneratedPackage->None,
ScreenStyleEnvironment->"Working",
WindowSize->{1898, 939},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
ShowSelection->True,
Magnification->1.4499998092651367`,
FrontEndVersion->"7.0 for Microsoft Windows (64-bit) (November 10, 2008)",
StyleDefinitions->FrontEnd`FileName[{"Creative"}, "NaturalColor.nb", 
  CharacterEncoding -> "WindowsANSI"]
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{
 "SlideShowHeader"->{
  Cell[1855, 57, 64, 1, 8, "SlideShowNavigationBar",
   CellTags->"SlideShowHeader"],
  Cell[3623, 107, 64, 1, 8, "SlideShowNavigationBar",
   CellTags->"SlideShowHeader"],
  Cell[10345, 283, 64, 1, 4, "SlideShowNavigationBar",
   CellTags->"SlideShowHeader"],
  Cell[18204, 487, 64, 1, 4, "SlideShowNavigationBar",
   CellTags->"SlideShowHeader"],
  Cell[28276, 735, 64, 1, 4, "SlideShowNavigationBar",
   CellTags->"SlideShowHeader"]}
 }
*)
(*CellTagsIndex
CellTagsIndex->{
 {"SlideShowHeader", 36663, 939}
 }
*)
(*NotebookFileOutline
Notebook[{
Cell[545, 20, 1285, 33, 157, "Input",
 InitializationCell->True],
Cell[CellGroupData[{
Cell[1855, 57, 64, 1, 8, "SlideShowNavigationBar",
 CellTags->"SlideShowHeader"],
Cell[CellGroupData[{
Cell[1944, 62, 97, 1, 108, "Section"],
Cell[2044, 65, 654, 12, 156, "Text"],
Cell[2701, 79, 89, 2, 56, "Input"],
Cell[2793, 83, 781, 18, 36, "PreviousNext"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[3623, 107, 64, 1, 8, "SlideShowNavigationBar",
 CellTags->"SlideShowHeader"],
Cell[CellGroupData[{
Cell[3712, 112, 78, 1, 108, "Section"],
Cell[3793, 115, 603, 14, 67, "Text"],
Cell[4399, 131, 2535, 62, 232, "Input"],
Cell[6937, 195, 361, 8, 107, "Input"],
Cell[7301, 205, 164, 3, 56, "Input"],
Cell[7468, 210, 923, 18, 157, "Input"],
Cell[8394, 230, 1118, 27, 182, "Input"],
Cell[9515, 259, 781, 18, 52, "PreviousNext"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[10345, 283, 64, 1, 4, "SlideShowNavigationBar",
 CellTags->"SlideShowHeader"],
Cell[CellGroupData[{
Cell[10434, 288, 122, 1, 158, "Section"],
Cell[10559, 291, 223, 5, 57, "Text"],
Cell[10785, 298, 465, 11, 156, "Input"],
Cell[11253, 311, 231, 5, 81, "Input"],
Cell[11487, 318, 136, 3, 81, "Input"],
Cell[11626, 323, 715, 17, 191, "Input"],
Cell[12344, 342, 2064, 46, 408, "Input"],
Cell[14411, 390, 2960, 71, 517, "Input"],
Cell[17374, 463, 781, 18, 52, "PreviousNext"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[18204, 487, 64, 1, 4, "SlideShowNavigationBar",
 CellTags->"SlideShowHeader"],
Cell[CellGroupData[{
Cell[18293, 492, 177, 2, 156, "Section"],
Cell[18473, 496, 216, 3, 56, "Text"],
Cell[18692, 501, 1005, 24, 263, "Input"],
Cell[19700, 527, 205, 4, 118, "Input"],
Cell[19908, 533, 138, 3, 81, "Input"],
Cell[20049, 538, 1207, 24, 227, "Input"],
Cell[21259, 564, 3376, 86, 452, "Input"],
Cell[24638, 652, 2805, 57, 414, "Input"],
Cell[27446, 711, 781, 18, 52, "PreviousNext"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[28276, 735, 64, 1, 4, "SlideShowNavigationBar",
 CellTags->"SlideShowHeader"],
Cell[CellGroupData[{
Cell[28365, 740, 232, 3, 156, "Section"],
Cell[28600, 745, 224, 3, 56, "Text"],
Cell[28827, 750, 3434, 87, 445, "Input"],
Cell[32264, 839, 3089, 61, 426, "Input"],
Cell[35356, 902, 781, 18, 52, "PreviousNext"]
}, Open  ]]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


==> anc/readme.txt <==
This is version 1.0:
=============================================
This Mathematica package provides basic functions
for computing with Wigner functions of spins.
It contains the following files:
- PlotModule.m
- WignerTime.m
- WignerTime_Example.m

PlotModule.m contains basic plotting routines.
WignerTime.m contains the main library functions.
WignerTime_Example.m provides basic examples.
